Generalization Bounds in the Presence of Outliers: a Median-of-Means Study

In contrast to the empirical mean, the Median-of-Means (MoM) is an estimator of the mean $\theta$ of a square integrable r.v. $Z$, around which accurate nonasymptotic confidence bounds can be built, even when $Z$ does not exhibit a sub-Gaussian tail behavior. Thanks to the high confidence it achieves on heavy-tailed data, MoM has found various applications in machine learning, where it is used to design training procedures that are not sensitive to atypical observations. More recently, a new line of work is now trying to characterize and leverage MoM's ability to deal with corrupted data. In this context, the present work proposes a general study of MoM's concentration properties under the contamination regime, that provides a clear understanding of the impact of the outlier proportion and the number of blocks chosen. The analysis is extended to (multisample) $U$-statistics, i.e. averages over tuples of observations, that raise additional challenges due to the dependence induced. Finally, we show that the latter bounds can be used in a straightforward fashion to derive generalization guarantees for pairwise learning in a contaminated setting, and propose an algorithm to compute provably reliable decision functions.

==> Figures/fig_pierre.py <==
import numpy as np
from numba import njit
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from matplotlib.patches import Patch

plt.rcParams['xtick.labelsize'] = 18
plt.rcParams['ytick.labelsize'] = 18
plt.rcParams['axes.axisbelow'] = True


###############################################################################

#                              UPPER BOUNDS

###############################################################################


epsilons = np.linspace(0, 0.495, 100)
vir = plt.cm.get_cmap('viridis')
col = [vir(1.), vir(0.75), vir(0.45), vir(0.15)]


# Upper bounds alpha
baseline = 2 * epsilons
alpha_ari = 0.5 + epsilons
alpha_geom = np.sqrt(2 * epsilons)
alpha_harmo = 4 * epsilons / (2 * epsilons + 1)
alpha_poly = epsilons * (2.5 - epsilons)

fig = plt.figure()
plt.plot(epsilons, alpha_ari, c=col[0], lw=3, zorder=2, label='arithmetic')
plt.plot(epsilons, alpha_geom, c=col[1], lw=3, zorder=3, label='geometric')
plt.plot(epsilons, alpha_harmo, c=col[2], lw=3, zorder=4, label='harmonic')
plt.plot(epsilons, alpha_poly, c=col[3], lw=3, zorder=5, label='polynomial')
plt.plot(epsilons, baseline, c='k', lw=4, zorder=1,
         label=r'$\epsilon \mapsto 2\epsilon$')
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$\alpha(\epsilon)$', fontsize=20)
plt.legend(loc=4, fontsize=17)
plt.grid()
fig.savefig('plot_alpha.pdf', bbox_inches='tight')


# Range
zetas = 1 - 2 * epsilons
beta_ari = 2 * (1 + 2 * epsilons) / zetas
range_ari = (1 - alpha_ari) / beta_ari
beta_geom = 2 * (1 + np.sqrt(2 * epsilons)) / zetas
range_geom = (1 - alpha_geom) / beta_geom
beta_harmo = 4 / zetas
range_harmo = (1 - alpha_harmo) / beta_harmo
beta_poly = 2 * (5 - 2 * epsilons) / zetas
range_poly = (1 - alpha_poly) / beta_poly

fig = plt.figure()
plt.plot(epsilons, range_ari, c=col[0], lw=3, linestyle=(5, (5, 5)), zorder=1,
         label='arithmetic')
plt.plot(epsilons, range_geom, c=col[1], lw=3, zorder=2, label='geometric')
plt.plot(epsilons, range_harmo, c=col[2], lw=3, linestyle=(0, (5, 5)),
         zorder=1, label='harmonic')
plt.plot(epsilons, range_poly, c=col[3], lw=3, zorder=3, label='polynomial')
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$(1 - \alpha(\epsilon))~/~\beta(\epsilon)$', fontsize=20)
plt.legend(fontsize=17)
plt.grid()
fig.savefig('plot_range.pdf', bbox_inches='tight')


# Constant gamma
gamma_ari = np.sqrt(1 + 2 * epsilons) / (zetas ** (3 / 2))
gamma_geom = (2 - np.sqrt(2 * epsilons)) * (1 + np.sqrt(2 * epsilons))\
    ** (3 / 2) / 2 / (zetas ** (3 / 2))
gamma_harmo = (3 - 2 * epsilons) / np.sqrt(2) / (zetas ** (3 / 2))
gamma_poly = (3 - 2 * epsilons) * np.sqrt(5 - 2 * epsilons)\
    / (zetas ** (3 / 2))

fig = plt.figure()
plt.semilogy(epsilons, gamma_ari, c=col[0], lw=3, label='arithmetic')
plt.semilogy(epsilons, gamma_geom, c=col[1], lw=3, label='geometric')
plt.semilogy(epsilons, gamma_harmo, c=col[2], lw=3, label='harmonic')
plt.semilogy(epsilons, gamma_poly, c=col[3], lw=3, label='polynomial')
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$\gamma(\epsilon)$', fontsize=20)
plt.legend(loc=0, fontsize=17)
plt.grid()
fig.savefig('plot_gamma.pdf', bbox_inches='tight')


# constant GAMMA
Gamma_ari = np.sqrt(1 + 2 * epsilons) / (zetas ** (1 / 2))
Gamma_geom = np.sqrt(1 + np.sqrt(2 * epsilons)) / (zetas ** (1 / 2))
Gamma_harmo = np.sqrt(2) * np.ones(len(epsilons)) / (zetas ** (1 / 2))
Gamma_poly = np.sqrt(5 - 2 * epsilons) / (zetas ** (1 / 2))

fig = plt.figure()
plt.semilogy(epsilons, Gamma_ari, c=col[0], lw=3, label='arithmetic')
plt.semilogy(epsilons, Gamma_geom, c=col[1], lw=3, label='geometric')
plt.semilogy(epsilons, Gamma_harmo, c=col[2], lw=3, label='harmonic')
plt.semilogy(epsilons, Gamma_poly, c=col[3], lw=3, label='polynomial')
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$\Gamma(\epsilon)$', fontsize=20)
plt.yticks(range(1, 11), [1, '', '', '', '', '', '', '', '', 10])
plt.ylim(0.9, 23)
plt.legend(loc=0, fontsize=17)
plt.grid(which="both")
fig.savefig('plot_Gamma.pdf', bbox_inches='tight')


# constant DELTA
Delta_ari = np.sqrt((1 + 2 * epsilons) / (2 * epsilons))
Delta_geom = np.sqrt(np.sqrt(2 / epsilons))
Delta_harmo = np.sqrt(4 / (1 + 2 * epsilons))
Delta_poly = np.sqrt(5 / 2 - epsilons)

fig = plt.figure()
plt.semilogy(epsilons, Delta_ari, c=col[0], lw=3, label='arithmetic')
plt.semilogy(epsilons, Delta_geom, c=col[1], lw=3, label='geometric')
plt.semilogy(epsilons, Delta_harmo, c=col[2], lw=3, label='harmonic')
plt.semilogy(epsilons, Delta_poly, c=col[3], lw=3, label='polynomial')
plt.yticks(range(2, 11), [2, '', '', 5, '', '', '', '', 10])
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$\Delta(\epsilon)$', fontsize=20)
plt.legend(fontsize=17)
plt.grid(which="both")
fig.savefig('plot_Delta.pdf', bbox_inches='tight')


# product GAMMA * DELTA
fig = plt.figure()
plt.semilogy(epsilons, Gamma_ari * Delta_ari, c=col[0], lw=3,
             label='arithmetic')
plt.semilogy(epsilons, Gamma_geom * Delta_geom, c=col[1], lw=3,
             label='geometric')
plt.semilogy(epsilons, Gamma_harmo * Delta_harmo, c=col[2], lw=3,
             label='harmonic')
plt.semilogy(epsilons, Gamma_poly * Delta_poly, c=col[3], lw=3,
             label='polynomial')
plt.yticks(list(range(3, 11)) + [20], [3, '', '', '', '', '', '', 10, 20])
plt.xlabel(r'$\epsilon$', fontsize=20)
plt.ylabel(r'$\Gamma(\epsilon) \cdot \Delta(\epsilon)$', fontsize=20)
plt.legend(fontsize=17)
plt.grid(which="both")
fig.savefig('plot_Gamma_Delta.pdf', bbox_inches='tight')


###############################################################################

#                           CONSTRAINTS

###############################################################################


plt.rcParams['xtick.labelsize'] = 13.5
plt.rcParams['ytick.labelsize'] = 13.5
res = 1001
res_plot = int((res - 1) / 5)
xs = np.linspace(0, 1, res)
ys = np.linspace(0, 1, res)


@njit
def compute_z(res):
    z = np.zeros((res, res))

    # if MoM-MoM accepts
    for (i, x) in enumerate(xs):
        for (j, y) in enumerate(ys):
            if x < 0.5 and y < 0.5:
                z[i, j] += 1

    # if MoU accepts
    for (i, x) in enumerate(xs):
        for (j, y) in enumerate(ys):
            if x + y < 0.5:
                z[i, j] += 1

    # if MoU-CB accepts
    for (i, x) in enumerate(xs):
        for (j, y) in enumerate(ys):
            if 2 * (x + y - x * y) < 1:
                z[i, j] += 1

    return z


z = compute_z(res)

# plot
blus = cm.Blues(np.linspace(0, 1, 4))

labels = [r'MoM:          $\epsilon_X < 1/2, ~ \epsilon_Y < 1/2$',
          r'MoU:          $\epsilon_X + \epsilon_Y - \epsilon_X'
          r'\epsilon_Y < 1/2$',
          r'MoU-diag:  $\epsilon_X + \epsilon_Y < 1/2$']

legend_elements = [Patch(facecolor=blus[1], label=labels[0]),
                   Patch(facecolor=blus[2], label=labels[1]),
                   Patch(facecolor=blus[3], label=labels[2])]

fig, ax = plt.subplots(figsize=(5, 5))
ax.matshow(z[::-1, :], cmap='Blues', interpolation='mitchell')
ax.xaxis.set_ticks_position('bottom')
plt.xticks(np.arange(res)[::res_plot], np.arange(res)[::res_plot] / (res - 1))
plt.yticks(np.arange(res)[::-res_plot], np.arange(res)[::res_plot] / (res - 1))
ax.set_xlabel(r'$\epsilon_X$', fontsize=19)
ax.set_ylabel(r'$\epsilon_Y$', fontsize=19)
ax.legend(handles=legend_elements, fontsize=14, loc=1)
fig.savefig('constraints.pdf', bbox_inches='tight')

